Dynamic dimensional reduction in the Abelian sandpile

We prove the dimensional reduction conjecture of Fey, Levine, and Peres (2010) on the hypercube. The proof shows that dimensional reduction, symmetry, and regularity of the Abelian sandpile persist during the parallel toppling process. This stronger result verifies empirical observations first documented by Liu, Kaplan, and Gray (1990).

==> Code/multidim_helpers.jl <==
#######################
## Description
##		iteratively computes the d-dimensional simplicial polytope number
## Inputs
## 		d: hypercube dimension 
##		M: hypercube side length
## Output
##      d-dimensional Mth hypertetrahedral (simplicial polytope) number
function getHyperTetrahedral(d,M)
	if(d == 0)
		return 1;
	else
		num = 1;
		for i in reverse(1:d)
			dd = d-i+1
			num = div(num*(M+i-1),dd)
		end
		return num
	end
end


#######################
## Description
##		dynamically writes the cartesian indices of the d-dimensional simplex into an array
## Inputs
## 		index_vec: empty vector of CartesianIndex
##		M: side length of hypercube
## Output
##      initializes in place the cartesian indices of the d-dimensional simplex
@generated function initializeIndexVec!(index_vec::Array{CartesianIndex{d}}, M::Int64) where d
	quote
		@nexprs $d j->(x_{j+1} = M);
		@nloops $d x j->(1:x_{j+1}) (cc = CartesianIndex(@ntuple $d x); index_vec[getLinear(cc,M)] = cc)
	end
end


#######################
## Description
##		computes the linear index of a given cartesian index from the simplex
##		using hypertetrahedral numbers
## Inputs
## 		cc: a CartesianIndex in the simplex
##		M: side length of hypercube
## Output
##      returns linear index of cc in the simplex of side length M
function getLinear(cc,M)
	x_s = Tuple(cc);
	d = length(x_s)
	s = getHyperTetrahedral(d,M);
	for i in 1:length(x_s)
		s = s - getHyperTetrahedral(i,M-x_s[d-i+1]);
	end
	return s
end


## if ind = Linear(x_1, .., x_j, .., x_d)
## computes getLinear(x+e_j) - getLinear(x)
function getPosInd(j, x_j,M,dd)
	d = dd-j;
	return getHyperTetrahedral(d,M-x_j)
end

## same as above except
## computes getLinear(x-e_j) - getLinear(x)
function getNegInd(j, x_j,M,dd)
	d = dd-j;
	return -getHyperTetrahedral(d, M-x_j+1);
end

## compute the appropriate reflection + rotation of 
#T(cc + e_ii)
#ind is the linear index of CartesianIndex cc 
#in the linear array v
#which is the hypercube of side length M 
#in dimension d
@generated function addPositive(ind, ii, cc::CartesianIndex{d}, v, M)  where d
	quote
		curr_val = cc[ii];
		bool = (cc[ii] == M); 
		if(cc[ii] == M)
			return Int32(0); #topple off the boundary
		else
			@nif $d j->(cc[$d-j+1] == cc[ii]) j->(jj=$d-j+1;  ind_ = ind+getPosInd(jj, cc[jj],M,$d);return v[ind_];)
		end
	end
end

## same as above except T[cc - e_ii]
@generated function addNegative(ind, ii, cc::CartesianIndex{d}, v, M) where d
	quote
		if(cc[ii] == 1)
			#ind_ = ind+getPosInd(jj, cc[jj],M,$d)
			ind_ = ind;
			return v[ind_]
		else
			## we are going backwards in this iteration, so no need to reverse the indicies
			@nif $d j->(cc[j] == cc[ii]) j->(ind_ = ind + getNegInd(j,cc[j],M,$d); return v[ind_];)
		end
	end
end



## initalizes vector of cartersian indicies
## corresponding to the fundamental domain of the hypercube
@generated function initializeIndexVec!(index_vec::Array{CartesianIndex{d}}, M::Int64) where d
	quote
		@nexprs $d j->(x_{j+1} = M);
		@nloops $d x j->(1:x_{j+1}) (cc = CartesianIndex(@ntuple $d x); index_vec[getLinear(cc,M)] = cc)
	end
end




## COMPUTES THE MTH HYPERTETRAHEDRAL NUMBER IN DIMENSION D
## ITERATIVELY
function getHyperTetrahedral(d,M)
	if(d == 0)
		return 1;
	else
		num = 1;
		for i in reverse(1:d)
			dd = d-i+1
			num = div(num*(M+i-1),dd)
		end
		return num
	end
end



### WE ASSUME  1 <= x_1 <= ... <= x_d <= M
### so at certain points in the code we need to
### reverse iteration indicies
### this gets the linear index in the fundamental 
### domain associated with hypercube
function getLinear(cc,M)
	x_s = Tuple(cc);
	d = length(x_s)
	s = getHyperTetrahedral(d,M);
	for i in 1:length(x_s)
		s = s - getHyperTetrahedral(i,M-x_s[d-i+1]);
	end
	return s
end


## if ind = Linear(x_1, .., x_j, .., x_d)
## computes getLinear(x+e_j) - getLinear(x)
function getPosInd(j, x_j,M,dd)
	d = dd-j;
	return getHyperTetrahedral(d,M-x_j)
end

## same as above except
## computes getLinear(x-e_j) - getLinear(x)
function getNegInd(j, x_j,M,dd)
	d = dd-j;
	return -getHyperTetrahedral(d, M-x_j+1);
end


## get sum_{y \sim x}(v(y))
### ind is the linear index of cc in index_vec (defined below)
### cc is the cartesian inde associated to the point v[ind]
### v is an array (odometer in practice)
### M is the side length of the hypercube
### d is the dimension
function neighbor_sum(ind, cc, v, M, d)
	val = 0;
	for ii in 1:d
		val = val + addPositive(ind, ii,cc,v,M)
		val = val + addNegative(ind,ii,cc,v,M)
	end
	return val;
end



#######################
## Description of getPositive / getNegative
##		dynamically compute the (appropriately reflected/rotated) nearest neighbor indices 
##		of given linear index 
##		cc + e_{ii} - getPositive
## 		cc - e_{ii} - getNegative
## Inputs
## 		ind: linear index  
##		cc: Cartesian Index
##		ii : direction of neighbor 
##		M: side length of hypercube
## Output
##      linear index of toSimplex(c+(-)e_{ii})

@generated function getPositive(ind, ii, cc::CartesianIndex{d}, M)  where d
	quote
		if(cc[ii] == M)
			return -1; # no neighbor
		else
			@nif $d j->(cc[$d-j+1] == cc[ii]) j->(jj=$d-j+1;  ind_ = ind+getPosInd(jj, cc[jj],M,$d); return ind_;)
		end
	end
end

## helper function for above function
## if ind = getLinear(x_1, .., x_j, .., x_d)
## computes getLinear(x+e_j) - getLinear(x)
function getPosInd(j, x_j,M,dd)
	d = dd-j;
	return getHyperTetrahedral(d,M-x_j)
end


@generated function getNegative(ind, ii, cc::CartesianIndex{d}, M) where d
	quote
		if(cc[ii] == 1)
			return ind; #reflecting boundary condition
		else
			## we are going backwards in this iteration, so no need to reverse the indicies
			@nif $d j->(cc[j] == cc[ii]) j->(ind_ = ind + getNegInd(j,cc[j],M,$d); return ind_;)
		end
	end
end

#helper function for above
## computes getLinear(x-e_j) - getLinear(x)
function getNegInd(j, x_j,M,dd)
	d = dd-j;
	return -getHyperTetrahedral(d, M-x_j+1);
end



#######################
## Description 
##		computes the full symmetrized version of an input 
##		function, v, on a fundamental domain of the hypercube
##		in two or three dimensions
## Inputs
##		v:  vector of integers 
##		index_vector:  array of cartesian indices gotten from initializeIndexVec!(index_vec,M);
##		M: radius of the hypercube
##		d: dimension of the slice (cannot be higher than input)
## Output
##      returns the symmetrized function in a matrix
function fillOut(v,index,M,d)
	if(d > 3) error("Filling out higher dimensions is not currently supported"); end
	A = convertToMat(v, index,M,d)	
	symmetrize!(A)
	if(d == 2)
		A = getFull(A)
	elseif(d == 3)
		A = getFull3D(A)
	end
	symmetrize!(A)
	return A
end



#######################
## Description 
##		embeds the input function onto the hypercube without symmetrizing  
## Inputs
##		s:  vector of integers 
##		index_vector:  array of cartesian indices gotten from initializeIndexVec!(index_vec,M);
##		M: radius of the hypercube
##		d: dimension of the slice
## Output
##      returns the function in a matrix
##		entries which are not filled out are filled by 2*d

function convertToMat(s, index_vec,M,d,k=1)
	inds = Int.(M*ones(d)); 
	A = fill(2*d,inds...)
	for i in 1:length(s)
		cc = Tuple(index_vec[i])
		if(all(cc[1:end-d].==1))
			A[CartesianIndex(cc[end-(d-1):end])] = s[i]; 
		else
			break
		end
	end
	return A;
end



############################################
## helper functions for converting from vector to matrix 
## and symmetrizing on the hypercube 


function symmetrize!(A)
	for xx in CartesianIndices(A)
		xx2 = CartesianIndex(Tuple(sort(collect(Tuple(xx)))))
		A[xx] = A[xx2]
	end
end
## fills out the fundamental domain 
## in 2D assuming you've already run symmetrize
function getFull(A)
  M = size(A,1)
  AA = fill(0, 2*M,2*M)
  AA[M+1:2*M,M+1:2*M] = copy(A);
  AA[M+1:2*M,1:M] = rotl90(A,3)
  AA[1:M, M+1:2*M] = rotl90(A,1)
  AA[1:M,1:M] = rotl90(A,2)
  return AA;
end

# same but in 3D 
function getFull3D(A)
  M = size(A,1)
  AA = fill(0, 2*M, 2*M,2*M)
  for i in M+1:2*M
  	AA[i,:,:] = getFull(A[i-M,:,:])
  	ii = i-M; 
  	AA[ii,:,:] = getFull(A[M-ii+1,:,:])
  end
  return AA;
end





##########################################
##########################################




==> Code/run_cpu.jl <==
include("sandpile_cpu_multidim_init.jl")

#############
## sample 1
## -------
## stabilize the all 7s sandpile in 3D 
## on a hypercube of side length 2^4
d = 3
M= 2^4
init_condition = 7
@time v, index, num_iters = getOdometer_cpu(init_condition,M,d)
s = getLaplacian_cpu(v,index,M,d)

S_2D = fillOut(s,Array(index),M,2)# extract the 2D center slice of the Laplacian
S_3D = fillOut(s,Array(index),M,3)# extract the 3D central slice of the Laplacian




#############
## sample 2
## -------
## stabilize the single source sandpile in 3D 
## with ~2^14 number of chips at the center
d = 3
M= 2^4
N = getHyperTetrahedral(d,M);
init_condition = fill(0,N)
init_condition[1] = d*N 
#takes about 5 seconds on 2013 macbook pro
@time v, index, num_iters = getOdometer_cpu(init_condition,M,d) 
s = getLaplacian_cpu(v,index,M,d)
s = s + init_condition
S = fillOut(s,index,M,3)
T = fillOut(v,index,M,3)



## visualize the output using Makie
## if you do not already have Makie run 
## > ]  > add Makie
using Makie

## WARNING  ## 
## This method of visualization only works well 
## for relatively small M (M <= 2^6)
## for large M we suggest writing to a VTK file 
## and using paraview

## extract the positions of grains
positions0 = Array{Point{3,Int64},1}()
positions1 = Array{Point{3,Int64},1}()
positions2 = Array{Point{3,Int64},1}()
positions3 = Array{Point{3,Int64},1}()
positions4 = Array{Point{3,Int64},1}()
positions5 = Array{Point{3,Int64},1}()
for x in 1:size(S,1)
	for y in 1:size(S,2)
		for z in 1:size(S,3)
			if(T[x,y,z] == 0) continue; end
			s = S[x,y,z]
			points = Point3(x,y,z)
			if(s == 0)
				push!(positions0,points)
			elseif(s==1)
				push!(positions1,points)
			elseif(s == 2)
				push!(positions2,points)
			elseif(s ==3)
				push!(positions3,points)

			elseif(s == 4)
				push!(positions4,points)

			elseif(s == 5)
				push!(positions5,points)
			end
		end
	end
end		
meshscatter(positions0,markersize=0.5,color=:red)
meshscatter!(positions1,markersize=0.5,color=:blue)
meshscatter!(positions2,markersize=0.5,color=:black)
meshscatter!(positions3,markersize=0.5,color=:yellow)
meshscatter!(positions4,markersize=0.5,color=:white)
meshscatter!(positions5,markersize=0.5,color=:orange)







#############
## sample 3
## -------
## extract the center slice of the stabilization
## of 2d + k for  d = 2 ... 6
## and k = 0 ... 4
## this produces a low resolution version of 
## Table 1 in "Dynamic Dimensional Reduction ..."


## load the packages for writing the sandpile 
## to a png file 
## if you do no thave them run in the REPL
## > ] add FileIO
## > ] add Colors
## > ] add IndirectArrays


## load the packages for writing the sandpile 
## output
using FileIO,Colors, IndirectArrays
c0 = colorant"lightblue"
c1 = colorant"red"
c2 = colorant"green"
c3=  colorant"black"
c4=  colorant"darkblue"
c5=  colorant"white"
c6=  colorant"gray"
c7 = colorant"orange"
c8 = colorant"darkred"
c9 = colorant"yellow"
c10 = colorant"pink"
c11 = colorant"black"
c_p = [c0, c1, c2, c3, c4,c5,c6,c7,c8,c9,c10,c11]


# set the hypercube radius
kk = 3
M = 2^kk

for d in 2:6
	for k in 0:4
		println("computing dimension $d, k: $k")
		slice_dimension = 2
		init_condition = 2*d+k
		v,index,n = getOdometer_cpu(init_condition,M,d)
		s = getLaplacian_cpu(v,index,M,d)
		S = fillOut(s,index,M,slice_dimension)
		S = abs.(S)
		c_p = c_p
		# comment out and replace str 
		# with your desired output directory
		# to save the file to png
		#str = "Figures/k$(k)_d$(d)_kk$(kk)_.png";
		#A_c = IndirectArray(S, c_p)
		#save(str, A_c)
	end
end


==> Code/run_gpu.jl <==
include("sandpile_gpu_multidim_init.jl")

#############
## sample 1
## -------
## stabilize the all 7s sandpile in 3D 
## on a hypercube of side length 2^5
d = 3
M= 2^6
init_condition = Int32(6) #GPUs run faster with 32-bit integers
@time v, index, num_iters = getOdometer_gpu(init_condition,M,d)
s = Array(getLaplacian_gpu(v,index,M,d))
S_2D = fillOut(s,Array(index),M,2)# extract the 2D center slice of the Laplacian
S_3D = fillOut(s,Array(index),M,3)# extract the 3D central slice of the Laplacian




#############
## sample 2
## -------
## stabilize the single source sandpile in 3D 
## with ~2^20 number of chips at the center
d = 3
M= 2^6
N = getHyperTetrahedral(d,M);
init_condition = CUDA.fill(Int32(0),N)
init_condition[1] = Int32(d*N); 
@time v, index, num_iters = getOdometer_gpu(init_condition,M,d)
s = Array(getLaplacian_gpu(v,index,M,d))
s = s + Array(init_condition)
S = fillOut(s,Array(index),M,3)
T = fillOut(Array(v), Array(index),M,3)



## visualize the output using Makie
## if you do not already have Makie run 
## > ]  > add Makie
using Makie

## WARNING  ## 
## This method of visualization only works well 
## for relatively small M (M <= 2^6)
## for large M we suggest writing to a VTK file 
## and using paraview

## extract the positions of grains
positions0 = Array{Point{3,Int64},1}()
positions1 = Array{Point{3,Int64},1}()
positions2 = Array{Point{3,Int64},1}()
positions3 = Array{Point{3,Int64},1}()
positions4 = Array{Point{3,Int64},1}()
positions5 = Array{Point{3,Int64},1}()
for x in 1:size(S,1)
	for y in 1:size(S,2)
		for z in 1:size(S,3)
			if(T[x,y,z] == 0) continue; end
			s = S[x,y,z]
			points = Point3(x,y,z)
			if(s == 0)
				push!(positions0,points)
			elseif(s==1)
				push!(positions1,points)
			elseif(s == 2)
				push!(positions2,points)
			elseif(s ==3)
				push!(positions3,points)

			elseif(s == 4)
				push!(positions4,points)

			elseif(s == 5)
				push!(positions5,points)
			end
		end
	end
end		
meshscatter(positions0,markersize=0.5,color=:red)
meshscatter!(positions1,markersize=0.5,color=:blue)
meshscatter!(positions2,markersize=0.5,color=:black)
meshscatter!(positions3,markersize=0.5,color=:yellow)
meshscatter!(positions4,markersize=0.5,color=:white)
meshscatter!(positions5,markersize=0.5,color=:orange)







#############
## sample 3
## -------
## extract the center slice of the stabilization
## of 2d + k for  d = 2 ... 6
## and k = 0 ... 4
## this produces Table 1 in "Dynamic Dimensional Reduction ..."

## load the packages for writing the sandpile 
## to a png file 
## if you do no thave them run in the REPL
## > ] add FileIO
## > ] add Colors
## > ] add IndirectArrays

using FileIO,Colors, IndirectArrays
c0 = colorant"lightblue"
c1 = colorant"red"
c2 = colorant"green"
c3=  colorant"black"
c4=  colorant"darkblue"
c5=  colorant"white"
c6=  colorant"gray"
c7 = colorant"orange"
c8 = colorant"darkred"
c9 = colorant"yellow"
c10 = colorant"pink"
c11 = colorant"black"
c_p = [c0, c1, c2, c3, c4,c5,c6,c7,c8,c9,c10,c11]

kk = 4
M = 2^kk

for d in 2:6
	for k in 0:4
		println("Dimension $d, k: $k")
		slice_dimension = 2
		init_condition = Int32(2*d+k)
		v,index,n = getOdometer_gpu(init_condition,M,d)
		s = Array(getLaplacian_gpu(v,index,M,d))
		S = fillOut(s,index,M,slice_dimension)
		S = abs.(S)
		c_p = c_p
		# comment out and replace str 
		# with your desired output directory
		# to save the file to png
		#str = "Figures/k$(k)_d$(d)_kk$(kk)_.png";
		#A_c = IndirectArray(S, c_p)
		#save(str, A_c)
	end
end


==> Code/sandpile_cpu_multidim_init.jl <==
using Base.Cartesian
include("multidim_helpers.jl")

#######################
## Description 
##		computes the stabilization of the d-dimensional
##		sandpile on the hypercube
## Inputs
## 		init_condition: an array of integers specifying the initial condition  
##		d: dimension of hypercube 
#		M: radius of the hypercube
## Output
##      returns odometer, cartesian indices of the vector, 
##		and number of iterations it took to stabilize  


function getOdometer_cpu(init_condition::Array{Int64,1},M::Int64, d::Int64)
	N = getHyperTetrahedral(d,M);
	v_prev = fill(0,N)
	v = Int64(1)*(init_condition.>=2*(d));
	index_vec = Array{CartesianIndex{Int64(d)},1}(undef, N);
	initializeIndexVec!(index_vec,M);
	v, num_iters = stabilize_cpu!(v,v_prev,init_condition,index_vec,M,d)
	return v, index_vec, num_iters;
end



#######################
## Description 
##		stabilize a sandpile by toppling in order of 
##		of given linear index 
##		cc + e_{ii} - getPositive
## 		cc - e_{ii} - getNegative
## Inputs
##		v,v_prev:  initial current and previous odometers, vectors of integers
## 		init_condition: initial sandpile, vector of integers  
##		index_vector:  array of cartesian indices gotten from initializeIndexVec!(index_vec,M);
##		M: radius of the hypercube
##		d: dimension of the hypercube
## Output
##      returns the terminal odometer and number of iterations it took to get there 

function stabilize_cpu!(v,v_prev,init_condition::Array{Int64,1},index_vec,M::Int64, d::Int64)
	num_iters = 0;
	N = length(v)
	while(v!=v_prev)
		copyto!(v_prev, v)
		topple_cpu!(v, v_prev, init_condition, index_vec,M,Int64(d))
		num_iters+=1;
	end
	return v, num_iters
end


#######################
## Description 
##		topples a sandpile exactly once on the hypercube
##		of given linear index 
##		cc + e_{ii} - getPositive
## 		cc - e_{ii} - getNegative
## Inputs
##		v,v_prev:  initial current and previous odometers, vectors of integers
## 		init_condition: initial sandpile, vector of integers  
##		index_vector:  array of cartesian indices gotten from initializeIndexVec!(index_vec,M);
##		M: radius of the hypercube
##		d: dimension of the hypercube
## Output
##      increments the odometer in place 

function topple_cpu!(v,v_prev,init_condition::Array{Int64,1},index_vec,M::Int64, d::Int64)
	N = size(v,1);
	for curr_ind in 1:N
		@inbounds cc = index_vec[curr_ind]; 
		z =  neighbor_sum(curr_ind, cc, v_prev, M,d);
		@inbounds @fastmath z = div(init_condition[curr_ind] + z,2*d)
		@inbounds v[curr_ind] = z;
	end
end


################################################################################
################################################################################
#### SAME FUNCTIONALITY BUT TYPED FOR A CONSTANT INITIAL CONDITION SO AS TO HAVE LESS STORAGE
################################################################################
################################################################################

function topple_cpu!(v,v_prev,init_condition::Int64,index_vec,M::Int64, d::Int64)
	N = size(v,1);
	for curr_ind in 1:N
		@inbounds cc = index_vec[curr_ind]; 
		z =  neighbor_sum(curr_ind, cc, v_prev, M,d);
		@inbounds @fastmath z = div(init_condition + z,2*d)
		@inbounds v[curr_ind] = z;
	end
end



function stabilize_cpu!(v,v_prev,init_condition::Int64,index_vec,M::Int64, d::Int64)
	num_iters = 0;
	N = length(v)
	while(v!=v_prev)
		copyto!(v_prev, v)
		topple_cpu!(v, v_prev, init_condition, index_vec,M,Int64(d))
		num_iters+=1;
	end
	return v, num_iters
end

function getOdometer_cpu(init_condition::Int64,M::Int64, d)
	N = getHyperTetrahedral(d,M);
	v_prev = fill(Int64(0),N);
	if(init_condition < 2*d) error("Input sandpile is stable") end
	v = fill(Int64(1),N)
	index_vec = Array{CartesianIndex{Int64(d)},1}(undef, N);
	initializeIndexVec!(index_vec,M)
	v, num_iters = stabilize_cpu!(v,v_prev,init_condition,index_vec,M,d)
	return v, index_vec, num_iters;
end
################################################################################
################################################################################




#######################
## Description 
##		computes the Laplacian of a function v
##		on a fundamental domain of the hypercube
## Inputs
##		v:  vector of integers 
##		index_vector:  array of cartesian indices gotten from initializeIndexVec!(index_vec,M);
##		M: radius of the hypercube
##		d: dimension of the hypercube
## Output
##      returns the computed Laplacian in a vector 

function getLaplacian_cpu(v,index_vec,M,d)
	s = zeros(length(v))
	N = length(v);
	laplace_cpu!(s,v,index_vec,M,d)
	return s
end

## helper function for the above
function laplace_cpu!(s,v,index_vec,M,d)
	N = size(v,1);
	for curr_ind in 1:N
		@inbounds cc = index_vec[curr_ind]; 
		z = neighbor_sum(curr_ind, cc, v, M,d);
		@inbounds s[curr_ind] = -2*d*v[curr_ind]+z;
	end
end







==> Code/sandpile_gpu_multidim_init.jl <==
using Base.Cartesian, CUDA
include("multidim_helpers.jl")

const numthreads = 2^8; ## change depending on what your GPU capability is


#######################
## Description 
##		computes the stabilization of the d-dimensional
##		sandpile on the hypercube using the GPU
## Inputs
## 		init_condition: an array of integers specifying the initial condition  
##		d: dimension of hypercube 
#		M: radius of the hypercube
## Output
##      returns odometer, cartesian indices of the vector, 
##		and number of iterations it took to stabilize  

function getOdometer_gpu(init_condition::CuArray{Int32,1},M, d)
	if(all(init_condition .< 2*d)) error("Input sandpile is stable"); end
	N = getHyperTetrahedral(d,M);
	v_prev = CUDA.fill(Int32(0),N);
	v = Int32(1)*(init_condition.>=2*(d));
	index_vec = Array{CartesianIndex{Int64(d)},1}(undef, N);
	initializeIndexVec!(index_vec,M);
	index_vec = CuArray(index_vec)
	v, num_iters = stabilize_gpu!(v,v_prev,init_condition,index_vec,M,d)
	return v, index_vec, num_iters;
end





#######################
## Description 
##		stabilize a sandpile by toppling in order of 
##		of given linear index 
##		cc + e_{ii} - getPositive
## 		cc - e_{ii} - getNegative
## Inputs
##		v,v_prev:  CUDA initial current and previous odometers, vectors of integers
## 		init_condition: initial sandpile, vector of integers  
##		index_vector:  array of cartesian indices gotten from initializeIndexVec!(index_vec,M);
##		M: radius of the hypercube
##		d: dimension of the hypercube
## Output
##      returns the terminal odometer and number of iterations it took to get there 

function stabilize_gpu!(v,v_prev,init_condition,index_vec,M, d)
	num_iters = 0;
	N = length(v)
	numblocks = ceil(Int, N/numthreads)
	while(v!=v_prev)
		copyto!(v_prev, v)
		CUDA.@sync @cuda threads=numthreads blocks = numblocks topple_gpu!(v, v_prev, init_condition, index_vec,M,Int32(d))
		num_iters+=1;
	end
	return v, num_iters

end

## helper kernel function for the above  
function topple_gpu!(v,v_prev,init_condition,index_vec,M, d)
	N = size(v,1);
	#compute offset to beginnign of block
	#and increment by thread ID
	index_x = (blockIdx().x-1)*blockDim().x + threadIdx().x
	stride_x = blockDim().x*gridDim().x;
	
	for curr_ind in index_x:stride_x:N
		@inbounds cc = index_vec[curr_ind]; 
		@inbounds @fastmath z =  floor(Int,(init_condition[curr_ind]+neighbor_sum(curr_ind, cc, v_prev, M,d))/(2*d));
		@inbounds v[curr_ind] = z;
	end
	return nothing; 
end



################################################################################
################################################################################
#### SAME FUNCTIONALITY BUT TYPED FOR A CONSTANT INITIAL CONDITION SO AS TO HAVE LESS STORAGE
################################################################################
################################################################################

function topple_gpu!(v,v_prev,init_condition::Int32,index_vec,M, d)
	N = size(v,1);
	#compute offset to beginnign of block
	#and increment by thread ID
	index_x = (blockIdx().x-1)*blockDim().x + threadIdx().x
	stride_x = blockDim().x*gridDim().x;
	
	for curr_ind in index_x:stride_x:N
		@inbounds cc = index_vec[curr_ind]; 
		z =  neighbor_sum(curr_ind, cc, v_prev, M,d);
		z = floor(Int,(init_condition + z)/(2*d))
		#z = (init_condition + z)/(2*d)
		#f = z - floor(z)
		#if(f < 1/2)
		#	z = floor(z)
		#elseif(f == 1/2)
		#	if(floor(z)%3 == 0 || floor(z)%3 == 1)
		#		z = floor(z)
		#	else
		#		z = ceil(z)
		#	end
		#else
		#	z = ceil(z)
		#end
		#@inbounds @fastmath z = ceil(Int,z)
		#@inbounds @fastmath z = div(init_condition + z,2*d)
		@inbounds v[curr_ind] = z;
	end
	return nothing; 
end


function stabilize_gpu!(v,v_prev,init_condition::Int32,index_vec,M, d)
	num_iters = 0;
	N = length(v)
	numblocks = ceil(Int, N/numthreads)
	while(v!=v_prev)
		copyto!(v_prev, v)
		CUDA.@sync @cuda threads=numthreads blocks = numblocks topple_gpu!(v, v_prev, init_condition, index_vec,M,Int32(d))
		num_iters+=1;
	end
	return v, num_iters

end

function getOdometer_gpu(init_condition::Int32,M, d)
	N = getHyperTetrahedral(d,M);
	v_prev = CUDA.fill(Int32(0),N);
	if(init_condition < 2*d) error("Input sandpile is stable"); end
	v = CUDA.fill(Int32(1),N)
	index_vec = Array{CartesianIndex{Int64(d)},1}(undef, N);
	initializeIndexVec!(index_vec,M)
	index_vec = CuArray(index_vec)
	v, num_iters = stabilize_gpu!(v,v_prev,init_condition,index_vec,M,d)
	return v, index_vec, num_iters;
end

################################################################################
################################################################################






#######################
## Description 
##		computes the Laplacian of a function v
##		on a fundamental domain of the hypercube
## Inputs
##		v:  CUDA vector of integers 
##		index_vector:  CUDA vector of Cartesian Indices gotten from: 
##					index_vec = Array{CartesianIndex{Int64(d)},1}(undef, N);
##					initializeIndexVec!(index_vec,M)
##					index_vec = CuArray(index_vec)
##
##		M: radius of the hypercube
##		d: dimension of the hypercube
## Output
##      returns the computed Laplacian in a CUDA vector 

function getLaplacian_gpu(v,index_vec,M,d)
	s = CUDA.fill(Int32(0),length(v))
	N = length(v);
	numblocks = ceil(Int, N/numthreads)
	CUDA.@sync @cuda threads=numthreads blocks = numblocks laplace_gpu!(s,v,index_vec,M,d)
	return s
end

## helper function for the above
function laplace_gpu!(s,v,index_vec,M,d)
	N = size(v,1);
	#compute offset to beginnign of block
	#and increment by thread ID
	index_x = (blockIdx().x-1)*blockDim().x + threadIdx().x
	stride_x = blockDim().x*gridDim().x;
	
	for curr_ind in index_x:stride_x:N
		#@cuprintln("Index in array: ", curr_ind);
		@inbounds cc = index_vec[curr_ind]; 
		z = neighbor_sum(curr_ind, cc, v, M,d);
		@inbounds s[curr_ind] = -2*d*v[curr_ind]+z;
	end
	return nothing; 
end
